Hierarchical Transformer for Task Oriented Dialog Systems

Generative models for dialog systems have gained much interest because of the recent success of RNN and Transformer based models in tasks like question answering and summarization. Although the task of dialog response generation is generally seen as a sequence-to-sequence (Seq2Seq) problem, researchers in the past have found it challenging to train dialog systems using the standard Seq2Seq models. Therefore, to help the model learn meaningful utterance and conversation level features, Sordoni et al. (2015b); Serban et al. (2016) proposed Hierarchical RNN architecture, which was later adopted by several other RNN based dialog systems. With the transformer-based models dominating the seq2seq problems lately, the natural question to ask is the applicability of the notion of hierarchy in transformer based dialog systems. In this paper, we propose a generalized framework for Hierarchical Transformer Encoders and show how a standard transformer can be morphed into any hierarchical encoder, including HRED and HIBERT like models, by using specially designed attention masks and positional encodings. We demonstrate that Hierarchical Encoding helps achieve better natural language understanding of the contexts in transformer-based models for task-oriented dialog systems through a wide range of experiments.

==> figures/convertall.py <==
#!/home/bytestorm/miniconda3/bin/python

import cairosvg
import glob

svgs = glob.glob("./*.svg")

for svg in svgs:
    cairosvg.svg2pdf(url=svg, write_to=svg.replace(".svg", ".pdf"))


==> pseudo-conversion.py <==
"""Encoder
    Utterance Encoder: first n/2 layers
    Context Encoder: last n/2 layers 
"""

utt_loc = [0, ..., 0, 1, ..., 1, 2, ..., 2, ..., L]

A = _gen_mask_hierarchical(utt_loc.unsqueeze(1).expand(-1, src_seq.shape[1], -1))

enc_mask_utt = ~(2*A == (A + A.transpose(1,2)))

enc_mask_full = input_mask.unsqueeze(1).expand(-1, src_seq.shape[1], -1)

# Local Positional Encoding for Utterance Encoder
enc_inp = word_emb(src_seq) + positional_encoding.by_index(utt_loc)

for i, layer in enumerate(self.enc_layer_stack):
    if i == self.nlayers_e//2:
        # Global Positional Encoding for Context Encoder
        enc_inp = enc_inp + self.post_word_emb(enc_inp)
    if i < self.nlayers_e//2:
        enc_inp, _ = layer(enc_inp, non_pad_mask, enc_mask_utt)
    else:
        enc_inp, _ = layer(enc_inp, non_pad_mask, enc_mask_full)

